Sparse modeling approach to obtaining the shear viscosity from smeared correlation functions

We propose the sparse modeling method to estimate the spectral function from the smeared correlation functions. We give a description of how to obtain the shear viscosity from the correlation function of the renormalized energy-momentum tensor (EMT) measured by the gradient flow method ($C(t,\tau)$) for the quenched QCD at finite temperature. The measurement of the renormalized EMT in the gradient flow method reduces a statistical uncertainty thanks to its property of the smearing. However, the smearing breaks the sum rule of the spectral function and the over-smeared data in the correlation function may have to be eliminated from the analyzing process of physical observables. In this work, we demonstrate that the sparse modeling analysis in the intermediate-representation basis (IR basis), which connects between the Matsubara frequency data and real frequency data. It works well even using very limited data of $C(t,\tau)$ only in the fiducial window of the gradient flow. We utilize the ADMM algorithm which is useful to solve the LASSO problem under some constraints. We show that the obtained spectral function reproduces the input smeared correlation function at finite flow-time. Several systematic and statistical errors and the flow-time dependence are also discussed.

==> anc/LICENSE.txt <==
MIT License

Copyright (c) 2020 Etsuko Ito and Yuki Nagai

Permission is hereby granted, free of charge, to any person obtaining a copy of this software and associated documentation files (the "Software"), to deal in the Software without restriction, including without limitation the rights to use, copy, modify, merge, publish, distribute, sublicense, and/or sell copies of the Software, and to permit persons to whom the Software is furnished to do so, subject to the following conditions:

The above copyright notice and this permission notice (including the next paragraph) shall be included in all copies or substantial portions of the Software.

THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND, EXPRESS OR IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF MERCHANTABILITY, FITNESS FOR A PARTICULAR PURPOSE AND NONINFRINGEMENT. IN NO EVENT SHALL THE AUTHORS OR COPYRIGHT HOLDERS BE LIABLE FOR ANY CLAIM, DAMAGES OR OTHER LIABILITY, WHETHER IN AN ACTION OF CONTRACT, TORT OR OTHERWISE, ARISING FROM, OUT OF OR IN CONNECTION WITH THE SOFTWARE OR THE USE OR OTHER DEALINGS IN THE SOFTWARE.

==> anc/MakeKernel/calc_kernel-SVD.jl <==
#=
!***********************************************************
! Sparse modeling approach to analytic continuation
!      of imaginary-time Monte Carlo data
!                           3 Apr 2020  E. Itou and Y. Nagai
!***********************************************************
=#


module MakeK
    include("../SpM/julia/input.jl")
    using .Input
    using LinearAlgebra
    export make_kernel

    function make_kernel(inputfile)

        input = Inputdata(inputfile)
        NT = getInt(input,"NT",16)
        NT_org = getInt(input,"NT_org",16) #full tau
        dN = NT_org - NT
        
        if dN != 0
            if dN % 2 != 1
                println("Error! dN should be odd")
                exit()
            end
        end
        istart = div(dN-1,2) 
        if dN != 0
            println("$(istart+1) <= tau <= $(NT_org-istart-1) is considered")
        else
            println("0 <= tau <= $(NT_org-1) is considered")
        end
#        println("first $(istart+1) taus and last $istart taus are removed to construct the kernel K.")

        Nomega =getInt(input,"Nomega",3001)
        Omega_max = getFloat64(input,"Omega_max",4.0)
        Lambda = NT_org*Omega_max

        inomega = string(Nomega, pad = 6)
        mat_K = zeros(NT,Nomega)
#        K = zeros(NT_org,Nomega)
        

        for itau=1:NT
            for iomega=1:Nomega
                dtau = (itau+istart)/NT_org
                dx = 2*dtau-1
                domega = 2/(Nomega-1)
                omegaP = (iomega-1)*domega-1

                mat_K[itau,iomega] = sqrt(domega)*cosh(Lambda*dx*omegaP*0.5)/cosh(Lambda*omegaP*0.5)
                if mat_K[itau,iomega] > 1
                    println( "K is larger than 1")
                end
            end
        end
        WFILE = "./data-K-Nt"*string(NT_org)*"-Ndomega"*inomega*".dat"
        fp = open(WFILE,"w")
        println(fp,Lambda)
        for itau=1:NT
            for iomega=1:Nomega
                println(fp,mat_K[itau,iomega])
            end
        end
        close(fp)


        u, s, v = svd(mat_K,full =true)
        println("Singular values")

        WFILE="./data-s-value"*inomega*".dat"
        fp = open(WFILE,"w")
        for it=1:NT
            println(fp,s[it])
            println(s[it])
        end
        close(fp)

        #Normalize so that u[1,j]>=0
        for i=1:NT
            if u[1,i] < 0
                u[1:NT,i] = -u[1:NT,i]
                v[1:Nomega,i] = - v[1:Nomega,i]
            end
        end

        WFILE="./data-matrix-U"*inomega*".dat"
        fp = open(WFILE,"w")

        for i=1:NT
            for itau=1:NT
                println(fp,u[i,itau])
            end
        end
        close(fp)

        WFILE="./data-matrix-V"*inomega*".dat"
        fp = open(WFILE,"w")

        for itau=1:NT
            for iomega=1:Nomega
                println(fp,v[iomega,itau])
            end
        end

        
        close(fp)
        return Omega_max,mat_K


    end
end

==> anc/MakeKernel/kinput.in <==
NT = 16
NT_org = 16
Nomega = 3001
Omega_max = 4.0

==> anc/MakeKernel/makeK.jl <==
include("calc_kernel-SVD.jl")
using .MakeK

if length(ARGS) == 0
    println("Error! Please use input parameter file. like: ")
    println("julia makeK.jl kinput.in")
    exit()
else
    Omega_max,mat_K = make_kernel(ARGS[1])
end



==> anc/README.txt <==

Sparse modeling approach to analytic continuation
    of imaginary-time Monte Carlo data
                    3 Apr 2020  E.Itou and Y. Nagai

LICENSE: MIT LICENSE (see LICENSE.txt)

The medhod is written in four languages, FORTRAN, Fortran, Julia and c++. 
The version: 
Fortran: Fortran2003 or higher (We checked it with gfortran in gcc version 9.1.0)
Julia: Julia 1.3 or higher
c++: c++17 is used (We checked it with g++ in gcc version 9.1.0).
FORTRAN; FORTRAN77 is used (limited. We commend to use the Fortran2003 version.)

Julia version is recommended since this can automatticaly generates the kernel even if there is no file about the kernel. 

How to use:
In SpM directory: There are sparse modeling codes written in four languages.

Fortran:
make
./sparse input.in
c++:
sh compile.sh
./sparse_c input.in
Julia:
julia main_v2.jl input.in
In julia version, we can make the kernel in main_v2.jl. 
In other versions, we can not make the kernel. So we have to make the kernel BEFORE doing a calculation.

In MakeKernel directory: There is a code to make the kernel written in Julia.
julia kinput.in

-------------------------
in input.in and kinput.in, 
NT_org is the total number of the imaginary-time points.
NT is the number of the truncated imaginary-time pointes. This should be odd. 

NT_org and NT should be same in both input.in and kinput.in

Nomega is the number of the frequency points. 
Ctau is the filename of the correlation function.




==> anc/SpM/FORTRAN/Makefile <==
F90 = gfortran

#FFLAGS =-64 -model=M1 -Oss -precise -noparallel
#
#LOGLIST = -loglist -listlang=euc 
#
#LDFLAGS = -64 -model=M1 -Oss -precise -noparallel

MODULE = sparse

SOURCES = \
	main_v2.f   \
	smac_lib.f       

OBJS = ${SOURCES:.f=.o}

all:	$(MODULE)

.f.o:
	$(F90) $(FFLAGS) $(LOGLIST) $(MONITOR) -c $<

$(MODULE): $(OBJS)
	rm -f $(MODULE)
	$(F90) $(OBJS)  $(MONITOR) $(LDFLAGS) -o $@ $(LIBC)

clean:
	rm -f $(OBJS) $(MODULE) *~ *.bak *.L

## dependencies
$(OBJS):	para.h 




==> anc/SpM/FORTRAN/main_v2.f <==
C***********************************************************
C Sparse modeling approach to analytic continuation
C      of imaginary-time Monte Carlo data
C                                   5 Dec 2018    E.Itou
C***********************************************************
      include 'para.h'
C------------Local variables--------------------------------
      character*100 RFILE
      character*100 WFILE
      character*6 inomega
c
      real*8    mat_K(NT,Nomega)
      real*8    U(NT,NT)
      real*8    V_t(Nomega,NT), V(NT,Nomega)
      real*8    data_S(NT)
      real*8    e(Nomega),xi(NT),vec_G(NT),vec_Gout(NT),xout(Nomega)
      real*8    lambda, d_mu, d_mup, data_G,d_norm,temp_G,Omega_max
      real*8    domega
c
C------------Main-------------------------------------------
C
      domega = 2.d0/DBLE(Nomega-1)
c
      inomega= CHAR( ICHAR('0')+MOD(Nomega/100000,10)) 
     &      //CHAR(ICHAR('0')+MOD(Nomega/10000,10))   
     &      //CHAR(ICHAR('0')+MOD(Nomega/1000,10))    
     &      //CHAR(ICHAR('0')+MOD(Nomega/100,10))     
     &      //CHAR(ICHAR('0')+MOD(Nomega/10,10))      
     &      //CHAR(ICHAR('0')+MOD(Nomega,10))    
C---    read K' = K * omega * Delta_omega
       RFILE='./data-K-Nt16-Ndomega'//inomega//'.dat'
c
       OPEN(20,FILE=RFILE,STATUS='UNKNOWN',FORM='FORMATTED')
c
       write(*,*) 'read file',RFILE
c
       read(20,*)  Omega_max
       write(*,*) ' Lambda=omega_max*Ntau=', Omega_max
c
       do it = 1, NT
       do io = 1, Nomega
       read(20, *)  mat_K(it, io)
       end do
       end do
c
       CLOSE(20)
c------------
       RFILE='./samplectau.in'
c
       OPEN(19,FILE=RFILE,STATUS='UNKNOWN',FORM='FORMATTED')
c
       write(*,*) 'read file',RFILE
c
       do it = 1, NT
       read(19, *)  data_dum,data_dum,data_G,data_dum
       vec_G(it)=data_G
       end do
c
       CLOSE(19)
c---   set d_norm for sum rule
c       
       d_norm = vec_G(1)/dsqrt(domega)
       write(*,*) 'd_norm', d_norm    
       do it = 1, NT
       temp_G = vec_G(it)
       vec_G(it)= temp_G/d_norm
       end do
c
c---   read SVD of K'  
       RFILE='./data-s-value'//inomega//'.dat'
c
        OPEN(21,FILE=RFILE,STATUS='UNKNOWN',FORM='FORMATTED')
        do it = 1, NT
        read (21, *) data_S(it)
        end do
        CLOSE(21)
c
       RFILE='./data-matrix-U'//inomega//'.dat'
c
        OPEN(21,FILE=RFILE,STATUS='UNKNOWN',FORM='FORMATTED')
        do it = 1, NT
        do io = 1, NT
        read (21, *) U(it,io)
        end do
        end do
        CLOSE(21)
c
       RFILE='./data-matrix-V'//inomega//'.dat'
c
        OPEN(21,FILE=RFILE,STATUS='UNKNOWN',FORM='FORMATTED')
        do it = 1, NT
        do io = 1, Nomega
        read (21, *) V(it,io)
        end do
        end do
        CLOSE(21)
c
        do it = 1, NT
        do io = 1, Nomega
        V_t(io,it)=V(it,io)
        end do
        end do
c
        write(*,*) 'read file done'
c
c-----------  
        ii = 0
        do it = 1, NT
        ii = ii + 1
        if(data_S(it).le. 1.D-10) go to 200
        end do
 200   continue
c
        L = ii
        write(*,*) 'L=', L
c------------
        CALL mat_reduced(data_S,U,V_t)
c
        write(*,*) 'mat_reduced done' 
c
        do io = 1, Nomega
        e(io)=1.d0
        end do
c
        do il = 1, L
        xi(il)=0.d0
        do io = 1, Nomega
        xi(il) = xi(il) + V_t_mat(io,il)*e(io)
        end do
        write(*,*) 'xi in main',il,xi(il)
        end do
c
        do it = 1, NT
        vec_Gout(it)=0.d0
        end do
c
        do io = 1, Nomega
        xout(io)=0.d0
        end do
c
        write(*,*) 'before smac' 
        CALL smac_est(xout,vec_G,mat_K,xi)
        write(*,*) 'end smac' 
c
c----  write \tilde{rho}' 
       WFILE='./data-rho-Nomega'//inomega//'.dat'

       OPEN(23,FILE=WFILE,STATUS='UNKNOWN',FORM='FORMATTED')
        do io = 1, Nomega
c        write(23,*) io,xout(io)
        write(23,*) (DBLE(io-1)*domega-1.d0)*Omega_max/DBLE(NT_org),
     &    xout(io)*d_norm/dsqrt(domega)/DBLE(NT_org)**4.d0/Omega_max 
        end do
       CLOSE(23)
c----  write output correlator 
       WFILE='./data-C_tau_result-Nomega'//inomega//'.dat'

       OPEN(24,FILE=WFILE,STATUS='UNKNOWN',FORM='FORMATTED')

        do it = 1, NT
        do io = 1, Nomega
        vec_Gout(it)=vec_Gout(it)+mat_K(it,io)*xout(io)*d_norm
        end do 
        write(24,*) 'it,vec_G',it,vec_Gout(it)
        end do
       CLOSE(24)

C-----------------------------------------------------------
      STOP
      END
C***********************************************************
C***************************************************END*****

        subroutine mygetarg(i, argc)
                implicit none
                integer, intent(in) :: i
                character(len=*), intent(out) :: argc
                
                call getarg(0, argc)
                if(argc == "") then
                        call getarg(i + 1, argc)
                else
                        call getarg(i, argc)
                end if
        end subroutine
        


==> anc/SpM/FORTRAN/para.h <==
C***********************************************************
C  Common variables for Sparse modeling analysis
C 
C                          6 Dec 2018  E.Itou
C-----------------------------------------------------------
      IMPLICIT REAL*8 (A-H,O-Z)
C------------Variables--------------------------------------
       PARAMETER(NT = 16)
       PARAMETER(NT_org = 16)
       PARAMETER(Nomega = 3001)
C 
       COMMON /L/  L
C
C  matrices  variable 
       COMMON /MATU/   U_mat(NT,NT)
       COMMON /MATV_t/   V_t_mat(Nomega,NT)
       COMMON /VecS/   vec_S(NT)
C
C ---Simulation parameters---
       COMMON /param/ lambda, d_mu, d_mup, d_norm
C
C-----------------------------------------------------------


==> anc/SpM/FORTRAN/samplectau.in <==
   1.5000000000000000        0.0000000000000000        281.16376670804289        3.8105566620074449     
   1.5000000000000000       6.25000000000000000E-002   224.88967198884981        3.3584028507497266     
   1.5000000000000000       0.12500000000000000        142.40581110651769        2.9510865512967386     
   1.5000000000000000       0.18750000000000000        72.299859447244529        2.7785613454089377     
   1.5000000000000000       0.25000000000000000        33.070732918312650        2.7620096463385937     
   1.5000000000000000       0.31250000000000000        15.188085603579337        2.8523504798145898     
   1.5000000000000000       0.37500000000000000        7.2996474267401661        3.1554126129216700     
   1.5000000000000000       0.43750000000000000        3.5991805150122613        3.6246605712154487     
   1.5000000000000000       0.50000000000000000        2.2899296219824734        3.8625991433265008     
   1.5000000000000000       0.56250000000000000        3.2792674526218986        3.6177782599160606     
   1.5000000000000000       0.62500000000000000        7.1866849472513259        3.1781771650354851     
   1.5000000000000000       0.68750000000000000        15.843811963578167        2.8728789321734207     
   1.5000000000000000       0.75000000000000000        34.289560364997193        2.7332869993700375     
   1.5000000000000000       0.81250000000000000        73.529514270390194        2.7115050728670558     
   1.5000000000000000       0.87500000000000000        143.39359332169229        2.9320430747776585     
   1.5000000000000000       0.93750000000000000        225.54826613147452        3.3862902944996307     



==> anc/SpM/FORTRAN/smac_lib.f <==
C***********************************************************
C         < smac_lib.f >
C                        (c) Etsuko Itou 14 Dec 2018
C      See Appendix A in arXiv:1702.03056[cond-mat]
C***********************************************************
c
      subroutine mat_reduced(S_data,U,V_t)
c
      include 'para.h'
C------------Local variables--------------------------------
      real*8    S_data(NT)
      real*8    U(NT,NT)
      real*8    V_t(Nomega,NT)
C------------Main-------------------------------------------
c
        do i = 1, L
        vec_S(i)= S_data(i)
        end do
c
        do it = 1,NT
        do il = 1,L
        U_mat(it,il)= U(it,il)
        end do
        end do
c
        do io = 1, Nomega
        do il = 1, L
        V_t_mat(io,il)=V_t(io,il)
        end do
        end do
C-----------------------------------------------------------
      Return
      END
C***********************************************************
c
      subroutine smac_est(xout,vec_G,mat_K,xi)
c
      include 'para.h'
C------------Local variables--------------------------------
      real*8    vec_G(NT)
      real*8    mat_K(NT,Nomega)
      real*8    xi(L)
      real*8    xout(Nomega)
      real*8    Ctmp(NT)
c
      real*8    lambda_est, fchiold, fchi, a, b
      real*8    d_mu, d_mup, lambda
      real*8    l0, lam0, l1, lam1, ll
      real*8    chi0, chi1, log_chi0, log_chi1
C------------Main-------------------------------------------
C      set (mu,mu')
       d_mu =1.d0
       d_mup=1.d0
c
       fchiold= 0.d0
       lambda_est=0.d0
c
c      set lambda_{min}
       l0= -15.d0
       lam0=10.d0**(l0)
       lambda = lam0
       write(*,*) 'in est lambda',l0,lam0,lambda
       itemax = 10000
c   
c------------
        CALL smac_calc(xout,vec_G,xi,itemax)
c
        chi0 = 0.d0
        do it = 1, NT
        Ctmp(it)=0.d0
        do io = 1, Nomega
        Ctmp(it)=Ctmp(it) + mat_K(it,io)*xout(io)
        end do
        chi0 = chi0 + (vec_G(it)-Ctmp(it))**2.d0
        end do
        write(*,*) 'chi0',lambda,chi0
        log_chi0=dlog10(chi0)
c
c-------
c       set lambda_{max}
        l1 = 2.d0
        lam1 = 10.d0**(l1)
        lambda=lam1     
c
        CALL smac_calc(xout,vec_G,xi,itemax)
c
        chi1 = 0.d0
        do it = 1, NT
        Ctmp(it)=0.d0
        do io = 1, Nomega
        Ctmp(it)=Ctmp(it) + mat_K(it,io)*xout(io)
        end do
        chi1 = chi1 + (vec_G(it)-Ctmp(it))**2.d0
        end do
        write(*,*) 'chi1',lambda,chi1
        log_chi1=dlog10(chi1)
c
        b = (dlog(chi0)-dlog(chi1))/(dlog(lam0)-dlog(lam1))
        a = dexp(dlog(chi0)-b*dlog(lam0))
c-------
c       "100" below = N_{lambda} 
        do il = 2, 100-1
        ll = (il -1)*(l1-l0)/(100-1)+l0
        lambda=10.d0**(ll)
c
        CALL smac_calc(xout,vec_G,xi,itemax)
c
        chi1 = 0.d0
        do it = 1, NT
        Ctmp(it)=0.d0
        do io = 1, Nomega
        Ctmp(it)=Ctmp(it) + mat_K(it,io)*xout(io)
        end do
        chi1 = chi1 + (vec_G(it)-Ctmp(it))**2.d0
        end do
        write(*,*) 'chi1',lambda,chi1
        fchi= a*lambda**b/chi1
        write(*,*) 'fchi',lambda,fchi
c
         if(il.gt.3) then
            if (fchi.gt.fchiold) then
               lambda_est = lambda
               fchiold = fchi
               write(*,*) 'update lambda_est'
            end if
            else
               fchiold = fchi
            end if
c
         end do !--- il loop
c
          lambda = lambda_est
c         set # of ADMM interations
          itemax = 1000
c          itemax = 1000000000
c---- 
          write(*,*) 'Calc. final smac,lambda',lambda
        CALL smac_calc(xout,vec_G,xi,itemax)        
c
C-----------------------------------------------------------
      Return
      END
C***********************************************************
      subroutine smac_calc(xout,y,xi,itemax)

      include 'para.h'
C------------Local variables--------------------------------
      real*8    xout(Nomega), z(Nomega), u(Nomega), Ctmp1(Nomega)
      real*8    y(NT)
      real*8    xi(L),yp(L),styp(L),stxp(L),xp(L),zp(L),up(L)
      real*8    xtmp, sum
C------------Main-------------------------------------------

      do il = 1, L
      yp(il) = 0.d0
      styp(il) = 0.d0
      stxp(il) = 0.d0
      xp(il) = 0.d0
      zp(il) = 0.d0
      up(il) = 0.d0
      end do
c
      do io = 1, Nomega
      z(io) = 0.d0
      u(io) = 0.d0
      end do
c----   prepare U^t * vec_G(tau)
      do il = 1, L
      yp(il)=0.d0
      do it = 1, NT
      yp(il) = yp(il) + U_mat(it,il)*y(it)
      end do
      end do
c----  styp = S^t * U^t * y' (in Eq.A5a) 
       do il = 1, L
       styp (il) = vec_S(il)*yp(il)
       end do
c
       do ite = 1, itemax
       CALL  smac_update(styp,xp,zp,up,z,u,xi)
c         
        do il = 1, L
        stxp(il)= vec_S(il)*xp(il)
        end do
c
        sum = 0.d0
c---   convert rho' -> rho org.
        do io = 1, Nomega
        Ctmp1(io)=0.d0
        do il = 1, L
        Ctmp1(io) = Ctmp1(io) + V_t_mat(io,il)*xp(il)
        end do
        end do

         do io = 1, Nomega
         sum = sum + ABS(z(io)-Ctmp1(io))
         end do
c
       if(sum.lt.1.D-8) go to 100
      end do !--- ite loop
 100   continue
c
      do io = 1, Nomega
      xtmp=0.d0
      do il = 1, L
      xtmp= xtmp +  V_t_mat(io,il)*xp(il)
      end do
      xout(io)= xtmp
      end do
c
C-----------------------------------------------------------
      Return
      END
C***********************************************************
      subroutine smac_update(styp,xp,zp,up,z,u,xi)

      include 'para.h'
C------------Local variables--------------------------------
      real*8    z(Nomega), u(Nomega)
      real*8    xi(L),yp(L),styp(L),stxp(L),xp(L),zp(L),up(L)
      real*8    vec_temp2(Nomega),vec_temp(L),vec_temp3
      real*8    mat_inv(L,L)
      real*8    sum_V_xi1,sum_V_xi2,d_nu,d_mup_inv
      real*8    V_xi1(Nomega),V_xi2(Nomega)
      real*8    V_xp_u(Nomega),V_xp(Nomega),V_xp_u_tmp
      real*8    vec_xp_up(L), xi1(L),xi2(L),xi1_1(L),xi2_1(L)
      real*8    d_mu, d_mup, lambda,d_norm
C------------Main-------------------------------------------
c
      do il = 1, L
      vec_temp(il)=0.d0
      xi1(il)=0.d0
      xi2(il)=0.d0
      end do
c
      do io = 1, Nomega
      vec_temp2(io)=0.d0
      end do
c
      do io = 1, Nomega
      vec_temp2(io)=z(io)-u(io)
      end do
c
      do il = 1,L
      vec_temp3 = 0.d0
      do io = 1, Nomega
      vec_temp3 = vec_temp3 + V_t_mat(io,il)*vec_temp2(io)
      end do
      vec_temp(il)=vec_temp3
      end do
c
c-----   prepare xi1 and xi2 in Eq.A5a
      do il = 1,L
      xi1_1(il)=styp(il)/lambda + d_mup*(zp(il)-up(il))
     &        + d_mu*vec_temp(il)
      xi2_1(il)=xi(il)
      end do
c-----   prepare (S^t S + (mu'+mu))^{-1} in Eq.A5a
      do il1 = 1, L
      do il2 = 1, L
      mat_inv(il1,il2)=0.d0
      end do
      end do
c
      do i = 1, L
      mat_inv(i,i)= 1.d0/(vec_S(i)**2.d0/lambda + (d_mu + d_mup))
      end do
c-----   make xi1 and xi2 in Eq.A5a
      do il1 = 1, L
      xi1(il1)=0.d0
      xi2(il1)=0.d0
      do il2 = 1, L
      xi1(il1)=xi1(il1)+mat_inv(il1,il2)*xi1_1(il2)
      xi2(il1)=xi2(il1)+mat_inv(il1,il2)*xi2_1(il2)
      end do
      end do
c-----   prepare <>V xi1> and <V xi2> in Eq.A6
      sum_V_xi1 = 0.d0
      sum_V_xi2 = 0.d0
c      
      do io = 1, Nomega
      V_xi1(io)=0.d0
      V_xi2(io)=0.d0
      do il2 = 1, L
      V_xi1(io)= V_xi1(io)+ V_t_mat(io,il2)*xi1(il2)
      V_xi2(io)= V_xi2(io)+ V_t_mat(io,il2)*xi2(il2)
      end do
      end do
c
      do io = 1, Nomega
      sum_V_xi1 = sum_V_xi1 + V_xi1(io)
      sum_V_xi2 = sum_V_xi2 + V_xi2(io)
      end do
c-----   prepare nu in Eq.A5a
      d_nu= (1.d0 -sum_V_xi1 )/sum_V_xi2

c     Switch off the sum rule 
c     d_nu= 0.d0
c
c-----   This is x' in  Eq.A5a
      do il = 1, L
      xp(il) = xi1(il) + d_nu* xi2(il)
      end do
c-----   prepare for Eq.A5b
      do il = 1, L
      vec_xp_up(il) = xp(il) + up(il)
      end do
c-----   make z' in Eq.A5b
      d_mup_inv = 1.d0/d_mup
      CALL calc_salpha(zp,d_mup_inv,vec_xp_up)
c-----   This is u' in Eq.A5c
      do il = 1, L
      up(il)= up(il)+xp(il) -zp(il)
      end do
c-----   prepare (Vx' + u) in Eq.A5d
      do io = 1, Nomega
      V_xp_u_tmp=0.d0
      do il2 = 1, L
      V_xp_u_tmp=V_xp_u_tmp + V_t_mat(io,il2)*xp(il2)
      end do
      V_xp_u(io)=V_xp_u_tmp + u(io)
      end do
c-----   This is z in Eq.A5d
       CALL calc_P(z,V_xp_u)
c-----   prepare Vx' in Eq.A5e
      do io = 1, Nomega
      V_xp(io)=0.d0
      do il2 = 1, L
      V_xp(io)=V_xp(io) + V_t_mat(io,il2)*xp(il2)
      end do
      end do
c
      do io = 1, Nomega
      u(io)= u(io)+V_xp(io) -z(io)
      end do
C-----------------------------------------------------------
      Return
      END
C***********************************************************
      subroutine calc_P(vec_Px,x)
c
      include 'para.h'
C------------Local variables--------------------------------
      real*8    vec_Px(Nomega),x(Nomega)
C------------Main-------------------------------------------      
      do io = 1, Nomega 
      vec_Px(io)=max(x(io),0.d0)
      end do
C-----------------------------------------------------------
      Return
      END
C***********************************************************
      subroutine calc_salpha(salpha,alpha,x)
c
      include 'para.h'
C------------Local variables--------------------------------
      real*8    salpha(L), X(L)
      real*8    alpha
C------------Main-------------------------------------------
c      
      do il = 1, L
      salpha(il)=0.d0
      end do
c
      do il = 1, L
c
      if (x(il).gt.alpha) then
      salpha(il)= x(il) - alpha
      elseif(x(il).le.- alpha) then
      salpha(il) = x(il) + alpha
      else
      salpha(il)=0.d0
      end if
c
      end do
c
C-----------------------------------------------------------
      Return
      END
C***************************************************END*****



==> anc/SpM/c++/compile.sh <==
 g++ main_v2.cpp -o sparse_c -O3 -I/usr/local/include/eigen3 -std=c++1z -DNDEBUG

==> anc/SpM/c++/input.cpp <==
//***********************************************************
// Sparse modeling approach to analytic continuation
//      of imaginary-time Monte Carlo data
//                           3 Apr 2020  E. Itou and Y. Nagai
//***********************************************************

#include <iostream>
#include <fstream>
#include <sstream>

#include "input.h"


Input::Input(int argc, char* argv[]){
    using namespace std;
    if(argc != 2){
        cerr << "num of parameters is wrong." << endl;
        cerr << "./sparse_c input.in" << endl;
    }

    _filename = argv[1];
    _ifs.open(_filename, std::ios::in);
    std::cout << _filename << std::endl; 
    if(!_ifs){
        std::cerr << "Error: file not opened." << std::endl;
    }

};

int Input::getInt(std::string name,int initialvalue){
    std::string tmp;
    std::string strname;
    std::string strtmp;
    int num;
    

    while(getline(_ifs, tmp)){
        //std::cout << tmp << std::endl; 
        std::stringstream ss;
        ss << tmp;
        ss >> strname >> strtmp >> num; 
        if(strname == name){
            _ifs.close();
            _ifs.open(_filename, std::ios::in);
            return num;
//            std::cout << strname << "nameok" << std::endl; 
        }
        
        //std::cout << num << std::endl; 
    }
    _ifs.close();
    _ifs.open(_filename, std::ios::in);
    //_ifs.close();

    return initialvalue;
}

std::string Input::getstring(std::string name,std::string initialvalue){
    std::string tmp;
    std::string strname;
    std::string strtmp;
    std::string st;

    while(getline(_ifs, tmp)){
        std::cout << tmp << std::endl; 
        std::stringstream ss;
        ss << tmp;
        ss >> strname >> strtmp >> st; 
        if(strname == name){
            _ifs.close();
            _ifs.open(_filename, std::ios::in);
            return st;
//            std::cout << strname << "nameok" << std::endl; 
        }
        
        //std::cout << st << std::endl; 
    }
    _ifs.close();
    _ifs.open(_filename, std::ios::in);
    

    return initialvalue;
}

bool checkFileExistence(const std::string& str)
{
    std::ifstream ifs(str);
    return ifs.is_open();
}



==> anc/SpM/c++/input.h <==
#include <string>
#include <iostream>
#include <fstream>
#include <sstream>

class Input{
    private:
    std::string _filename;
    std::ifstream _ifs;
    

    public:
    
    Input(int argc, char* argv[]);
    int getInt(std::string name,int initialvalue);
    std::string getstring(std::string name,std::string initialvalue);

};

==> anc/SpM/c++/input.in <==
NT = 16
NT_org = 16
Nomega = 3001
Ctau = ./samplectau.in


==> anc/SpM/c++/main_v2.cpp <==

//***********************************************************
// Sparse modeling approach to analytic continuation
//      of imaginary-time Monte Carlo data
//                           3 Apr 2020  E. Itou and Y. Nagai
//***********************************************************



#include "input.cpp"
#include "smac_lib.cpp"

#include <iostream>
#include <string>
#include <sstream>
#include <iomanip>
#include <tuple>
#include <Eigen/Core>
#include <vector>
#define PRINT_MAT(X) std::cout << #X << ":\n" << X << std::endl << std::endl


double 
    loadK(const int NT, const int Nomega, const std::string filename,Eigen::MatrixXd& mat_K ) {
        std::string tmp;

        double Omega_max = 0.0;
        mat_K.fill(0.0);

        std::ifstream ifs(filename, std::ios::in);
        getline(ifs, tmp);
        std::stringstream ss;
        ss << tmp;
        ss >> Omega_max;
        std::cout << Omega_max << std::endl;
        for (int it = 0; it < NT; it++){
            for (int io = 0; io < Nomega; io++){
                getline(ifs, tmp);
                std::stringstream ss;
                ss << tmp;
                ss >> mat_K(it,io);
                //std::cout << mat_K(it,io)  << std::endl;
            };
        };
    return Omega_max;
}

Eigen::VectorXd 
    loadG(const int NT, const std::string filename) {
        Eigen::VectorXd vec_G(NT);
        std::string tmp;
        vec_G.fill(0.0);
        double dum1;
        double dum2;
        double dum3;

        std::ifstream ifs(filename, std::ios::in);

        for (int it = 0; it < NT; it++){
            getline(ifs, tmp);
            std::stringstream ss;
            ss << tmp;
            ss >> dum1 >> dum2 >> vec_G(it) >> dum3;
            //std::cout << vec_G(it)  << std::endl;
        };
    return vec_G;
}

Eigen::VectorXd 
    load1d(const int NT, const std::string filename) {
        Eigen::VectorXd vec_val(NT);
        std::string tmp;
        vec_val.fill(0.0);

        std::ifstream ifs(filename, std::ios::in);

        for (int it = 0; it < NT; it++){
            getline(ifs, tmp);
            std::stringstream ss;
            ss << tmp;
            ss >>  vec_val(it) ;
            //std::cout << vec_val(it)  << std::endl;
        };
    return vec_val;
}

Eigen::MatrixXd 
    load2d(const int NT, const int Nomega, const std::string filename) {
        Eigen::MatrixXd mat_val(NT,Nomega);
        std::string tmp;

        mat_val.fill(0.0);

        std::ifstream ifs(filename, std::ios::in);
        for (int it = 0; it < NT; it++){
            for (int io = 0; io < Nomega; io++){
                getline(ifs, tmp);
                std::stringstream ss;
                ss << tmp;
                ss >> mat_val(it,io);
                //std::cout << mat_K(it,io)  << std::endl;
            };
        };
    return mat_val;
}



int main(int argc, char* argv[]){
    Input* input;
    input = new Input(argc,argv);

    auto NT = input->getInt("NT",10);
    
    auto Nomega = input->getInt("Nomega",2001);
    auto NT_org = input->getInt("NT_org",10);

    std::cout << "NT = " << NT << std::endl; 
    std::cout << "Nomega = " << Nomega << std::endl; 
    std::cout << "NT_org = " << NT_org << std::endl; 

    std::ostringstream sout;
    sout << std::setfill('0') << std::setw(6) << Nomega;
    std::string inomega = sout.str();
    std::cout << inomega << std::endl;

    double domega = 2.0/(Nomega-1);
    std::string RFILE = "./data-K-Nt"+std::to_string(NT_org)+"-Ndomega"+inomega+".dat";
    std::cout << "read file " << RFILE << std::endl;


    Eigen::MatrixXd mat_K(NT,Nomega);
    double Omega_max = 0.0;
    if(checkFileExistence(RFILE)){
        std::cout << "The kernel K is loaded" << std::endl;
        Omega_max = loadK(NT, Nomega,RFILE,mat_K);
        
    }else{
        std::cout << "Making the kernel K..." << std::endl;
    }
    //PRINT_MAT(mat_K);

    RFILE =input->getstring("Ctau","test.dat");
    std::cout <<  RFILE << std::endl;
    auto vec_G = loadG(NT,RFILE);
    auto d_norm = vec_G(0)/sqrt(domega);
    std::cout << "d_norm " << d_norm << std::endl;
    for (int il = 0; il < NT; il++){
        vec_G(il) = vec_G(il)/d_norm;
    }
    

    RFILE = "./data-s-value"+inomega+".dat";
    auto data_S = load1d(NT,RFILE);

    RFILE = "./data-matrix-U"+inomega+".dat";
    auto U = load2d(NT,NT,RFILE);

    RFILE = "./data-matrix-V"+inomega+".dat";
    auto V = load2d(NT,Nomega,RFILE);
    Eigen::MatrixXd V_t = V.transpose();
    std::cout <<  "read file done"<< std::endl;

    int ii = 0;
    for (int it = 0; it < NT; it++){
        ii = ii + 1;
        if(data_S(it) < 1e-10){
            break;
        }
    };
    int L = ii;
    std::cout <<  "L = " << L << std::endl;
    //PRINT_MAT(data_S);
    //PRINT_MAT(U);

    auto tempvec= data_S.block(0,0,L,1);
    data_S = tempvec;
    //PRINT_MAT(data_S);


    auto tempmat = U.block(0,0,NT,L);
    U = tempmat;
    //PRINT_MAT(U);

    auto tempmat2 = V_t.block(0,0,Nomega,L);
    V_t = tempmat2;
    //PRINT_MAT(V_t);
    V = V_t.transpose();
    //PRINT_MAT(V);
    std::cout <<  "mat_reduced done"<< std::endl;

    Eigen::VectorXd e(Nomega);
    e.fill(1.0);
    
    auto xi = V*e;
    //PRINT_MAT(xi);
    for (int il = 0; il < L; il++){
        std::cout <<  "xi in main "<< il << " " << xi(il) << std::endl;
    }

    std::vector<double> vec_Gout(NT,0.0);
    std::vector<double> xout(Nomega,0.0);

    Smac* smac;
    smac = new Smac(NT,Nomega, L, mat_K,U,V,V_t,data_S);
    //PRINT_MAT(smac->vec_S);
    
    std::vector<double> vec_Gv(NT);
    for (int il = 0; il < NT; il++){
        vec_Gv[il] = vec_G(il);
    }

    std::vector<double> xiv(L);
    for (int il = 0; il < L; il++){
        xiv[il] = xi(il);
    }

    std::cout <<  "before smac " << std::endl;
    //PRINT_MAT(smac->mat_K);
    xout = smac->smac_est(vec_Gv, xiv);
    std::cout <<  "after smac " << std::endl;

    std::string WFILE = "./data-rho-Nomega"+inomega+".dat";

    std::ofstream writeFile;
    writeFile.open(WFILE);
    for (int io = 0; io < Nomega; io++){
        writeFile << (io*domega-1)*Omega_max/NT_org << " " << xout[io]*d_norm/sqrt(domega)/std::pow(NT_org,4)/Omega_max << std::endl;
    }
    writeFile.close();

    std::ofstream writeFile2;
    WFILE = "./data-C_tau_result-Nomega"+inomega+".dat";
    //std::cout <<  WFILE << std::endl;
    writeFile2.open(WFILE);
    for (int it = 0; it < NT; it++){
        for (int io = 0; io < Nomega; io++){
            vec_Gout[it] = vec_Gout[it]+mat_K(it,io)*xout[io]*d_norm;
        }
        writeFile2 << "it,vec_G " << " " << it << " " << vec_Gout[it] << std::endl;
    }
    writeFile2.close();

    return 0;
};

==> anc/SpM/c++/samplectau.in <==
   1.5000000000000000        0.0000000000000000        281.16376670804289        3.8105566620074449     
   1.5000000000000000       6.25000000000000000E-002   224.88967198884981        3.3584028507497266     
   1.5000000000000000       0.12500000000000000        142.40581110651769        2.9510865512967386     
   1.5000000000000000       0.18750000000000000        72.299859447244529        2.7785613454089377     
   1.5000000000000000       0.25000000000000000        33.070732918312650        2.7620096463385937     
   1.5000000000000000       0.31250000000000000        15.188085603579337        2.8523504798145898     
   1.5000000000000000       0.37500000000000000        7.2996474267401661        3.1554126129216700     
   1.5000000000000000       0.43750000000000000        3.5991805150122613        3.6246605712154487     
   1.5000000000000000       0.50000000000000000        2.2899296219824734        3.8625991433265008     
   1.5000000000000000       0.56250000000000000        3.2792674526218986        3.6177782599160606     
   1.5000000000000000       0.62500000000000000        7.1866849472513259        3.1781771650354851     
   1.5000000000000000       0.68750000000000000        15.843811963578167        2.8728789321734207     
   1.5000000000000000       0.75000000000000000        34.289560364997193        2.7332869993700375     
   1.5000000000000000       0.81250000000000000        73.529514270390194        2.7115050728670558     
   1.5000000000000000       0.87500000000000000        143.39359332169229        2.9320430747776585     
   1.5000000000000000       0.93750000000000000        225.54826613147452        3.3862902944996307     



==> anc/SpM/c++/smac_lib.cpp <==
//***********************************************************
// Sparse modeling approach to analytic continuation
//      of imaginary-time Monte Carlo data
//                           3 Apr 2020  E. Itou and Y. Nagai
//               See Appendix A in arXiv:1702.03056[cond-mat]
//***********************************************************

#include "smac_lib.h"

#define PRINT_MAT(X) std::cout << #X << ":\n" << X << std::endl << std::endl

using namespace Eigen;



void calc_salpha(std::vector<double>& salpha,const int L, const double alpha,const std::vector<double>& x){
    //salpha.fill(0.0);
    for (int il = 0; il < L; il++){
        if(x[il] > alpha){
            salpha[il] = x[il] -alpha;
        }
        else if(x[il] <= -alpha){
            salpha[il] = x[il] +alpha;
        }else{
            salpha[il] = 0.0;
        }
    };
}



void calc_P(const int Nomega,std::vector<double>& vec_Px,const std::vector<double>& x){
    for (int io = 0; io < Nomega; io++){
        vec_Px[io] = std::max(x[io],0.0);
    }
}

Smac::Smac(const int NT0,const int Nomega0, const int L0, const Eigen::MatrixXd& mat_K0,const Eigen::MatrixXd& U0,
        const Eigen::MatrixXd& V0, const Eigen::MatrixXd& V_t0,const Eigen::VectorXd& vec_S0
    ){
        NT = NT0;
        Nomega = Nomega0;
        L = L0;
        mat_K = mat_K0;  
        U = U0;
        V = V0;
        V_t = V_t0;
        vec_S = vec_S0;  
    };



std::vector<double> Smac::smac_est(const std::vector<double>& vec_G, const std::vector<double>& xi){
    std::vector<double> xout(Nomega);
    double d_mu = 1.0;
    double d_mup = 1.0;
    double fchiold = 0.0;
    double fchi = 0.0;
    double lambda_est = 0.0;

    double l0 = -15.0;
    double lam0 = std::pow(10.0, l0);
    double lambda = lam0;
    std::cout << "in est lambda " << l0 << " " << lam0 << " " << lambda << std::endl;
    int itemax = 10000;
    xout = this->smac_calc(vec_G,xi,itemax,lambda,d_mu,d_mup);
    double chi0 = 0.0;

    std::vector<double> Ctmp(NT,0.0);
    for (int it = 0; it < NT; it++){
        Ctmp[it] = 0.0;
        for (int io = 0; io < Nomega; io++){
            //std::cout << mat_K(it,io) << " " << xout[io]<<std::endl;
            Ctmp[it] = Ctmp[it] + mat_K(it,io)*xout[io];
        }
        double sa = vec_G[it]-Ctmp[it];
        //std::cout << vec_G[it] << " " << Ctmp[it] <<std::endl;
        
        chi0 = chi0 + sa*sa;
    };


    std::cout << "chi0 " << lambda << " " << chi0 << std::endl;
    double log_chi0 = std::log10(chi0);

    double l1 = 2.0;
    double lam1 = std::pow(10.0, l1);
    lambda = lam1;
    xout = this->smac_calc(vec_G,xi,itemax,lambda,d_mu,d_mup);

    double chi1 = 0.0;

    for (int it = 0; it < NT; it++){
        Ctmp[it] = 0.0;
        for (int io = 0; io < Nomega; io++){
            Ctmp[it] = Ctmp[it] + mat_K(it,io)*xout[io];
        }
    };

    for (int it = 0; it < NT; it++){
        double sa = vec_G[it]-Ctmp[it];
        chi1 = chi1 + sa*sa;
    };
    std::cout << "chi1 " << lambda << " " << chi1 << std::endl;
    double log_chi1 = std::log10(chi1);

    double b = (log(chi0)-log(chi1))/(log(lam0)-log(lam1));
    double a = exp(log(chi0)-b*log(lam0));

    for (int il = 2; il < 100; il++){
        double ll = (il-1)*(l1-l0)/(100-1)+l0;
        lambda = std::pow(10.0, ll);
        xout = this->smac_calc(vec_G,xi,itemax,lambda,d_mu,d_mup);
        chi1 = 0.0;
        for (int it = 0; it < NT; it++){
            Ctmp[it] = 0.0;
            for (int io = 0; io < Nomega; io++){
                Ctmp[it] = Ctmp[it] + mat_K(it,io)*xout[io];
            }
        };

        for (int it = 0; it < NT; it++){
            double sa = vec_G[it]-Ctmp[it];
            chi1 = chi1 + sa*sa;
        };
        std::cout << "chi1 " << lambda << " " << chi1 << std::endl;
        fchi = a*std::pow(lambda,b)/chi1;
        std::cout << "fchi " << lambda << " " << fchi << std::endl;

        if(il > 3){
            if(fchi > fchiold){
                lambda_est = lambda;
                fchiold = fchi;
                std::cout << "update lambda_est "  << std::endl;
            }
        }else{
            fchiold = fchi;
        }
    }
    lambda = lambda_est;
//    itemax = 1000000;
    itemax = 1000000000;
    std::cout << "Calc. filal smac, lambda " << lambda << std::endl;
    xout = this->smac_calc(vec_G,xi,itemax,lambda,d_mu,d_mup);

    return xout; 
}


std::vector<double> Smac::smac_calc(const std::vector<double>& y,const std::vector<double>& xi,const int itemax,
const double lambda,const double d_mu,const double d_mup){
    std::vector<double> xout(Nomega);
    //VectorXd yp(L);
    //yp.fill(0.0);
    std::vector<double> styp(L,0.0);
    std::vector<double> stxp(L,0.0);
    std::vector<double> xp(L,0.0);
    
    std::vector<double> zp(L,0.0);
    
    std::vector<double> up(L,0.0);
    

    std::vector<double> z(Nomega,0.0);
    
    std::vector<double> u(Nomega,0.0);

    std::vector<double> yp(L,0.0);
    

    std::vector<double> Ctmp1(Nomega,0.0);

    for (int il = 0; il < L; il++){
        yp[il] = 0.0;
        for (int it = 0; it < NT; it++){
            yp[il] = yp[il] + U(it,il)*y[it];
        }
    }
    
    for (int il = 0; il < L; il++){
        styp[il] = vec_S(il)*yp[il];
    };
    double sum = 0.0;
    

    for (int ite = 1; ite < itemax+1; ite++){
        this->smac_update(styp,xp,zp,up,z,u,xi,lambda,d_mu,d_mup);
        for (int il = 0; il < L; il++){
            stxp[il] = vec_S(il)*xp[il];
        };
        sum = 0.0;
        //convert rho' -> rho org.

        for (int io = 0; io < Nomega; io++){
            Ctmp1[io] = 0.0;
            for (int il = 0; il < L; il++){
                Ctmp1[io] = Ctmp1[io] + V_t(io,il)*xp[il];
            }
        }

        
        for (int io = 0; io < Nomega; io++){
            sum = sum + abs(z[io] - Ctmp1[io]);
        };
        //std::cout << ite << "\t" << sum << std::endl;
        

        //if(ite %10 == 0){
        //    std::cout << ite << "\t" << sum << std::endl;
        //}

        if(sum < 1e-8){
            
            break;
        }
        
    };

    for (int io = 0; io < Nomega; io++){
        xout[io] = 0.0;
        for (int il = 0; il < L; il++){
            xout[io] = xout[io] + V_t(io,il)*xp[il];
        }
    }

    //for (int io = 0; io < Nomega; io++){
    //    double xtmp = 0.0;
    //    for (int il = 0; il < L; il++){
    //        xtmp = xtmp + V_t(io,il)*xp[il];
    //    }
    //    xout[io] = xtmp;
        //std::cout << xtmp << std::endl;
    //}
    //std::cout << sum << std::endl;

    return xout; 
}



void Smac::smac_update(const std::vector<double> & styp, 
    std::vector<double> & xp,std::vector<double> & zp,std::vector<double> & up,
    std::vector<double> & z,std::vector<double> & u,const std::vector<double> & xi,
    const double lambda,const double d_mu,const double d_mup){

    std::vector<double> vec_temp(L, 0.0);
    std::vector<double> xi1(L, 0.0);
    std::vector<double> xi2(L, 0.0);

    std::vector<double> vec_temp2(Nomega, 0.0);
    for (int io = 0; io < Nomega; io++){
        vec_temp2[io] = z[io] - u[io];
    }

    for (int il = 0; il < L; il++){
        double vec_temp3 = 0.0;
        for (int io = 0; io < Nomega; io++){
            vec_temp3 = vec_temp3 + V(il,io)*vec_temp2[io];
        }
        vec_temp[il]=vec_temp3;
    }

    std::vector<double> xi1_1(L);
    std::vector<double> xi2_1(L);
    for (int il = 0; il < L; il++){
        xi1_1[il] = styp[il]/lambda +
            d_mup*(zp[il]-up[il]) + d_mu*vec_temp[il];
        xi2_1[il] = xi[il];
    }

    MatrixXd mat_inv(L,L);
    mat_inv.fill(0.0);
    for (int il = 0; il < L; il++){
        mat_inv(il,il) = 1.0/(vec_S(il)*vec_S(il)/lambda + (d_mu + d_mup));
    };

    for (int il1 = 0; il1 < L; il1++){
        xi1[il1] = 0.0;
        xi2[il1] = 0.0;
        for (int il2 = 0; il2 < L; il2++){
            xi1[il1] = xi1[il1] + mat_inv(il1,il2)*xi1_1[il2];
            xi2[il1] = xi2[il1] + mat_inv(il1,il2)*xi2_1[il2];
        }
    }

    double sum_V_xi1 = 0.0;
    double sum_V_xi2 = 0.0;

    std::vector<double>  V_xi1(Nomega);
    std::vector<double>  V_xi2(Nomega);


    for (int io = 0; io < Nomega; io++){
        V_xi1[io] = 0.0;
        V_xi2[io] = 0.0;
        for (int il2 = 0; il2 < L; il2++){
            V_xi1[io] = V_xi1[io] + V_t(io,il2)*xi1[il2];
            V_xi2[io] = V_xi2[io] + V_t(io,il2)*xi2[il2];
        }
    }

    for (int io = 0; io < Nomega; io++){
        sum_V_xi1 = sum_V_xi1 + V_xi1[io];
        sum_V_xi2 = sum_V_xi2 + V_xi2[io];
    }
    double d_nu = (1.0 - sum_V_xi1)/sum_V_xi2;

    for (int il = 0; il < L; il++){
        xp[il]= xi1[il] + d_nu*xi2[il];
    };

    std::vector<double> vec_xp_up(L);

    for (int il = 0; il < L; il++){
        vec_xp_up[il]= xp[il] + up[il];
    };

    double d_mup_inv = 1.0/d_mup;

    //salpha
    calc_salpha(zp,L,d_mup_inv,vec_xp_up);

    for (int il = 0; il < L; il++){
        up[il]= up[il]+xp[il]-zp[il]; 
    };

    std::vector<double>  V_xp_u(Nomega);


    for (int io = 0; io < Nomega; io++){
        double V_xp_u_tmp = 0.0;
        for (int il2 = 0; il2 < L; il2++){
            V_xp_u_tmp = V_xp_u_tmp + V_t(io,il2)*xp[il2];
        }
        V_xp_u[io] = V_xp_u_tmp + u[io];
    }

    calc_P(Nomega,z,V_xp_u);

    std::vector<double>  V_xp(Nomega);

    for (int io = 0; io < Nomega; io++){
        V_xp[io] = 0.0;
        for (int il2 = 0; il2 < L; il2++){
            V_xp[io] = V_xp[io] + V_t(io,il2)*xp[il2];
        }
    }

    for (int io = 0; io < Nomega; io++){
        u[io] = u[io] + V_xp[io] - z[io];
    }


}



==> anc/SpM/c++/smac_lib.h <==
// #define EIGEN_RUNTIME_NO_MALLOC 
#include <Eigen/Core>
#include <vector> 

class Smac{
    public:
    int NT;
    int Nomega;
    int L;
    Eigen::MatrixXd mat_K;
    Eigen::MatrixXd U;
    Eigen::MatrixXd V;
    Eigen::MatrixXd V_t;
    Eigen::VectorXd vec_S;

    Smac(const int NT,const int Nomega,const int L, const Eigen::MatrixXd& mat_K,const Eigen::MatrixXd& U,
        const Eigen::MatrixXd& V, const Eigen::MatrixXd& V_t,const Eigen::VectorXd& vec_S
    );


    std::vector<double> smac_est(const std::vector<double>& vec_G, const std::vector<double>& xi);


    std::vector<double> smac_calc(const std::vector<double>& y,const std::vector<double>& xi,const int itemax,
const double lambda,const double d_mu,const double d_mup);

    void smac_update(const std::vector<double> & styp, 
    std::vector<double> & xp,std::vector<double> & zp,std::vector<double> & up,
    std::vector<double> & z,std::vector<double> & u,const std::vector<double> & xi,
    const double lambda,const double d_mu,const double d_mup);
};

==> anc/SpM/fortran2003/Makefile <==
F90 = gfortran

#FFLAGS =-64 -model=M1 -Oss -precise -noparallel
#
#LOGLIST = -loglist -listlang=euc 
#
#LDFLAGS = -64 -model=M1 -Oss -precise -noparallel

MODULE = sparse

SOURCES = \
	main_v2.f90   \
	smac_lib.f90  \
	readfiles.f90    \
	para.f90


OBJS = ${SOURCES:.f90=.o}


.SUFFIXES	:
.SUFFIXES	:.f90 .o
.SUFFIXES	:.mod

all:	$(MODULE)

main_v2.o:smac_lib.o readfiles.o para.o
smac_lib.o:para.o

.f90.o:
	$(F90) $(FFLAGS) $(LOGLIST) $(MONITOR) -c $<

$(MODULE): $(OBJS)
	rm -f $(MODULE)
	$(F90) $(OBJS)  $(MONITOR) $(LDFLAGS) -o $@ $(LIBC)

clean:
	rm -f $(OBJS) $(MODULE) *~ *.bak *.L

## dependencies
$(OBJS):	para.h 




==> anc/SpM/fortran2003/input.in <==
NT = 16
NT_org = 16
Nomega = 3001
Ctau = ./samplectau.in

==> anc/SpM/fortran2003/main_v2.f90 <==
!***********************************************************
! Sparse modeling approach to analytic continuation
!      of imaginary-time Monte Carlo data
!                            3 Apr 2020  E.Itou and Y. Nagai
!***********************************************************



program main
        use readfiles
        use para,only:NT,NT_org,Nomega,U_mat,V_t_mat,vec_S,lambda, d_mu, d_mup, d_norm,L
        implicit none
        !include 'para.h'
        !------------Local variables--------------------------------
        character*100 RFILE
        character*100 WFILE
        character*6 inomega
        real(8),allocatable,dimension(:,:)::mat_K,U,V_t,V
        real(8),allocatable,dimension(:)::data_S,e,xi,vec_G,vec_Gout,xout

        !real*8    mat_K(NT,Nomega)
        !real*8    U(NT,NT)
        !real*8    V_t(Nomega,NT), V(NT,Nomega)
        !real*8    data_S(NT)
        !real*8    e(Nomega),xi(NT),vec_G(NT),vec_Gout(NT),xout(Nomega)
        !      integer   L
        real*8    data_G,temp_G,Omega_max,data_dum
        real*8    domega
        character(:), allocatable::cvalue
        
        integer::it,io,ii,il
        
        character(:), allocatable::arg1

        
!
!------------Main-------------------------------------------
        NT = 10
        Nomega = 2001
        NT_org = 10
        call readarg(arg1)
        call readfromfiles(arg1,"NT",NT)
        call readfromfiles(arg1,"Nomega",Nomega)
        call readfromfiles(arg1,"NT_org",NT_org)
        

        allocate(U_mat(NT,NT))
        allocate(V_t_mat(Nomega,NT))
        allocate(vec_S(NT))

        allocate(mat_K(NT,Nomega))
        allocate(  U(NT,NT))
        allocate(     V_t(Nomega,NT), V(NT,Nomega))
        allocate(     data_S(NT))
        allocate(     e(Nomega),xi(NT),vec_G(NT),vec_Gout(NT),xout(Nomega))


!
        domega = 2.d0/DBLE(Nomega-1)
        !
        inomega= CHAR( ICHAR('0')+MOD(Nomega/100000,10)) &
                //CHAR(ICHAR('0')+MOD(Nomega/10000,10))   &
                //CHAR(ICHAR('0')+MOD(Nomega/1000,10))    &
                //CHAR(ICHAR('0')+MOD(Nomega/100,10))     &
                //CHAR(ICHAR('0')+MOD(Nomega/10,10))      &
                //CHAR(ICHAR('0')+MOD(Nomega,10))    
        !---    read K' = K * omega * Delta_omega
        RFILE='./data-K-Nt16-Ndomega'//inomega//'.dat'

        OPEN(20,FILE=RFILE,STATUS='UNKNOWN',FORM='FORMATTED')

        write(*,*) 'read file',RFILE

        read(20,*)  Omega_max
        write(*,*) ' Lambda=omega_max*Ntau=', Omega_max

        do it = 1, NT
                do io = 1, Nomega
                !       read(20, '(4000e12.4)')  mat_K(it, 1:Nomega)
                        read(20, *)  mat_K(it, io)
                end do
        end do

        CLOSE(20)
        !------------
        !       RFILE='./rescale-EMT-data-corr-T12-beta6.93-Ns64-Nt16.dat'
        !RFILE='./rescale-EMT-reduced-data-T12-beta6.93-Ns64-Nt16.dat'
        call readfromfiles(arg1,"Ctau",cvalue)
        RFILE = trim(ADJUSTL(cvalue))
        !call mygetarg(1, RFILE)
        write(*,*) "readfile = ",RFILE

        OPEN(19,FILE=RFILE,STATUS='UNKNOWN',FORM='FORMATTED')

        write(*,*) 'read file',RFILE

        do it = 1, NT
                read(19, *)  data_dum,data_dum,data_G,data_dum
                vec_G(it)=data_G
        end do

        CLOSE(19)
        !----------- cucl d_norm for sum rule
        !       
        d_norm = vec_G(1)/dsqrt(domega)
        write(*,*) 'd_norm', d_norm    
        do it = 1, NT
                temp_G = vec_G(it)
                vec_G(it)= temp_G/d_norm
        end do
        !-----------

        !---     read SVD of K'  
        RFILE='./data-s-value'//inomega//'.dat'

        OPEN(21,FILE=RFILE,STATUS='UNKNOWN',FORM='FORMATTED')
        do it = 1, NT
                read (21, *) data_S(it)
        end do
        CLOSE(21)
        !
        RFILE='./data-matrix-U'//inomega//'.dat'

        OPEN(21,FILE=RFILE,STATUS='UNKNOWN',FORM='FORMATTED')
        do it = 1, NT
                do io = 1, NT
                        read (21, *) U(it,io)
                end do
        end do
        CLOSE(21)

        RFILE='./data-matrix-V'//inomega//'.dat'

        OPEN(21,FILE=RFILE,STATUS='UNKNOWN',FORM='FORMATTED')
        do it = 1, NT
                do io = 1, Nomega
                        read (21, *) V(it,io)
                end do
        end do
        CLOSE(21)


        do it = 1, NT
                do io = 1, Nomega
                        V_t(io,it)=V(it,io)
                end do
        end do


        write(*,*) 'read file done'

!-----------  
        ii = 0
        do it = 1, NT
                ii = ii + 1
        !        write(*,*) data_S(it)
                if(data_S(it).le. 1.D-10) exit !go to 200
        end do
        !200   continue

        L = ii
        write(*,*) 'L=', L
!------------
        CALL mat_reduced(data_S,U,V_t)
!
        write(*,*) 'mat_reduced done' 

        do io = 1, Nomega
                e(io)=1.d0
        end do
!
        do il = 1, L
                xi(il)=0.d0
                do io = 1, Nomega
                        xi(il) = xi(il) + V_t_mat(io,il)*e(io)
                end do
                write(*,*) 'xi in main',il,xi(il)
        end do
!
        do it = 1, NT
                vec_Gout(it)=0.d0
        end do
!
        do io = 1, Nomega
                xout(io)=0.d0
        end do
!
        write(*,*) 'before smac' 
        CALL smac_est(xout,vec_G,mat_K,xi)
        write(*,*) 'end smac' 
        !
        !---------
        !----   write rho' = rho(omega)/omega
        WFILE='./data-rho-Nomega'//inomega//'.dat'

        OPEN(23,FILE=WFILE,STATUS='UNKNOWN',FORM='FORMATTED')
        do io = 1, Nomega
        !        write(23,*) io,xout(io)
                write(23,*) (DBLE(io-1)*domega-1.d0)*Omega_max/DBLE(NT_org), &
                xout(io)*d_norm/dsqrt(domega)/DBLE(NT_org)**4.d0/Omega_max 
        end do
        CLOSE(23)
        !----  write output correlator sum_omega (K*omega*Delta_omega)*rho/omega
        WFILE='./data-C_tau_result-Nomega'//inomega//'.dat'

        OPEN(24,FILE=WFILE,STATUS='UNKNOWN',FORM='FORMATTED')

        do it = 1, NT
                do io = 1, Nomega
                        vec_Gout(it)=vec_Gout(it)+mat_K(it,io)*xout(io)*d_norm
                end do 
                write(24,*) 'it,vec_G',it,vec_Gout(it)
        end do
        CLOSE(24)

        !-----------------------------------------------------------
        STOP
        
end program main
!***********************************************************
!***************************************************END*****




==> anc/SpM/fortran2003/para.f90 <==
module para
    integer::NT,NT_org,Nomega
    integer::L
    real(8),allocatable::U_mat(:,:)
    real(8),allocatable::V_t_mat(:,:)
    real(8),allocatable::vec_S(:)
    real(8)::lambda, d_mu, d_mup, d_norm

!    COMMON /MATU/   U_mat(NT,NT)
!    COMMON /MATV_t/   V_t_mat(Nomega,NT)
!    COMMON /VecS/   vec_S(NT)
!
! ---Simulation parameters---
!    COMMON /param/ lambda, d_mu, d_mup, d_norm
end module

==> anc/SpM/fortran2003/readfiles.f90 <==
module readfiles
    implicit none

    interface readarg
        module procedure readarg_1
        module procedure readarg_2
    end interface readarg

    interface readfromfiles
        module procedure readfromfiles_dble
        module procedure readfromfiles_int
        module procedure readfromfiles_string
    end interface readfromfiles

    contains 

    subroutine readarg_1(arg1)
        implicit none
        integer::i,length,status
        character(:), allocatable,intent(out) :: arg1
        intrinsic :: command_argument_count, get_command_argument
        if (command_argument_count() .ne. 1) then
            write(*,*) "error! num. of arguments should be 1"
            stop
        end if
        i = 1
        call get_command_argument(i, length = length, status = status)
        if (status == 0) then
            allocate (character(length) :: arg1)
            call get_command_argument(i, arg1, status = status)
            write(*,*) arg1
        end if

    end subroutine

    subroutine readarg_2(arg1,arg2)
        implicit none
        integer::i,length,status
        character(:), allocatable,intent(out) :: arg1,arg2
        intrinsic :: command_argument_count, get_command_argument
        if (command_argument_count() .ne. 2) then
            write(*,*) "error! num. of arguments should be 1"
            stop
        end if
        i = 1
        call get_command_argument(i, length = length, status = status)
        if (status == 0) then
            allocate (character(length) :: arg1)
            call get_command_argument(i, arg1, status = status)
            write(*,*) arg1
        end if

        i = 2
        call get_command_argument(i, length = length, status = status)
        if (status == 0) then
            allocate (character(length) :: arg2)
            call get_command_argument(i, arg2, status = status)
            write(*,*) arg2
        end if        

    end subroutine    

    subroutine readfromfiles_dble(filename,key,dvalue)
        implicit none
        character(len=*),intent(in)::filename
        character(len=*),intent(in)::key
        real(8),intent(inout)::dvalue

        integer::io
        integer,parameter :: max_line_len = 4000
        character(max_line_len) linebuf
        integer::equalposition
        integer::length
        character(:), allocatable::cvalue,ckeyword

        open(101,file=filename)

        do 
            read(101,'(a)',iostat = io) linebuf
            if (io < 0) exit
            !write(*,*) "Original string: ",trim(linebuf)
            equalposition = index(trim(linebuf),"=")
            if (equalposition.ne. 0) then
                length = len(trim(linebuf(:equalposition-1)))
                allocate(character(length) :: ckeyword)
                length = len(trim(linebuf(equalposition+1:)))
                allocate(character(length) :: cvalue)
                if (ckeyword == key) then
                    read(cvalue,*) dvalue
                    !write(*,*) ckeyword, dvalue
                end if 
                deallocate(cvalue)
                deallocate(ckeyword)
            end if
        end do
        close(101)

        return
    end subroutine    

    subroutine readfromfiles_string(filename,key,cvalue)
        implicit none
        character(len=*),intent(in)::filename
        character(len=*),intent(in)::key
!        real(8),intent(inout)::dvalue
        character(:), allocatable,intent(out)::cvalue

        integer::io
        integer,parameter :: max_line_len = 4000
        character(max_line_len) linebuf
        integer::equalposition
        integer::length
        character(:), allocatable::ckeyword

        open(101,file=filename)

        do 
            read(101,'(a)',iostat = io) linebuf
            if (io < 0) exit
            !write(*,*) "Original string: ",trim(linebuf)
            equalposition = index(trim(linebuf),"=")
            if (equalposition.ne. 0) then
                length = len(trim(linebuf(:equalposition-1)))
                allocate(character(length) :: ckeyword)
                length = len(trim(linebuf(equalposition+1:)))
                allocate(character(length) :: cvalue)
                if (ckeyword == key) then
                    close(101)
                    return
                    !read(cvalue,*) dvalue
                    !write(*,*) ckeyword, dvalue
                end if 
                deallocate(cvalue)
                deallocate(ckeyword)
            end if
        end do
        close(101)

        return
    end subroutine  


    subroutine readfromfiles_int(filename,key,ivalue)
        implicit none
        character(len=*),intent(in)::filename
        character(len=*),intent(in)::key
        integer,intent(inout)::ivalue

        integer::io
        integer,parameter :: max_line_len = 4000
        character(max_line_len) linebuf
        integer::equalposition
        integer::length
        character(:), allocatable::cvalue,ckeyword

        open(101,file=filename)

        do 
            read(101,'(a)',iostat = io) linebuf
            if (io < 0) exit
            !write(*,*) "Original string: ",trim(linebuf)
            equalposition = index(trim(linebuf),"=")
            if (equalposition.ne. 0) then
                length = len(trim(linebuf(:equalposition-1)))
                allocate(character(length) :: ckeyword)
                length = len(trim(linebuf(equalposition+1:)))
                allocate(character(length) :: cvalue)
                if (ckeyword == key) then
                    read(cvalue,*) ivalue
                    !write(*,*) ckeyword, ivalue
                end if 
                deallocate(cvalue)
                deallocate(ckeyword)
            end if
        end do
        close(101)

        return
    end subroutine      



end module readfiles

==> anc/SpM/fortran2003/samplectau.in <==
   1.5000000000000000        0.0000000000000000        281.16376670804289        3.8105566620074449     
   1.5000000000000000       6.25000000000000000E-002   224.88967198884981        3.3584028507497266     
   1.5000000000000000       0.12500000000000000        142.40581110651769        2.9510865512967386     
   1.5000000000000000       0.18750000000000000        72.299859447244529        2.7785613454089377     
   1.5000000000000000       0.25000000000000000        33.070732918312650        2.7620096463385937     
   1.5000000000000000       0.31250000000000000        15.188085603579337        2.8523504798145898     
   1.5000000000000000       0.37500000000000000        7.2996474267401661        3.1554126129216700     
   1.5000000000000000       0.43750000000000000        3.5991805150122613        3.6246605712154487     
   1.5000000000000000       0.50000000000000000        2.2899296219824734        3.8625991433265008     
   1.5000000000000000       0.56250000000000000        3.2792674526218986        3.6177782599160606     
   1.5000000000000000       0.62500000000000000        7.1866849472513259        3.1781771650354851     
   1.5000000000000000       0.68750000000000000        15.843811963578167        2.8728789321734207     
   1.5000000000000000       0.75000000000000000        34.289560364997193        2.7332869993700375     
   1.5000000000000000       0.81250000000000000        73.529514270390194        2.7115050728670558     
   1.5000000000000000       0.87500000000000000        143.39359332169229        2.9320430747776585     
   1.5000000000000000       0.93750000000000000        225.54826613147452        3.3862902944996307     



==> anc/SpM/fortran2003/smac_lib.f90 <==
!***********************************************************
! Sparse modeling approach to analytic continuation
!      of imaginary-time Monte Carlo data
!                            3 Apr 2020  E.Itou and Y. Nagai
!               See Appendix A in arXiv:1702.03056[cond-mat]
!***********************************************************

!
      subroutine mat_reduced(S_data,U,V_t)
            use para
            implicit none
      !      implicit real*8 (a-h,o-z)
      !      parameter (Nomega_max=20)
      !      parameter (NT_max=60)

            !include 'para.h'

!------------Local variables--------------------------------
            real*8    S_data(NT)
            real*8    U(NT,NT)
            real*8    V_t(Nomega,NT)
            integer::i,it,il,io
!      real*8    vec_S(L)
!      real*8    mat_U(NT,L)
!      real*8    mat_V_t(Nomega,L)
!------------Main-------------------------------------------
!           vec_S = 0d0
            do i = 1, L
            vec_S(i)= S_data(i)
            end do
      !
            do it = 1,NT
            do il = 1,L
            U_mat(it,il)= U(it,il)
            end do
            end do
      !
            
            do io = 1, Nomega
            do il = 1, L
            V_t_mat(io,il)=V_t(io,il)
            end do
            end do
!-----------------------------------------------------------
            Return
      END subroutine
!***********************************************************
!
      subroutine smac_est(xout,vec_G,mat_K,xi)
            use para,only:d_mu, d_mup, lambda,NT,Nomega,L
            implicit none
!            include 'para.h'

!------------Local variables--------------------------------
            real*8    vec_G(NT)
            real*8    mat_K(NT,Nomega)
            real*8    xi(L)
            real*8    xout(Nomega)
            real*8    Ctmp(NT)
      !
            real*8    lambda_est, fchiold, fchi, a, b
            !real*8    d_mu, d_mup, lambda
            real*8    l0, lam0, l1, lam1, ll
            real*8    chi0, chi1, log_chi0, log_chi1
            integer::itemax,it,io,il
!------------Main-------------------------------------------
!
            d_mu =1.d0
            d_mup=1.d0
      !       d_mu=0.01d0
      !       d_mup=0.01d0
            fchiold= 0.d0
            lambda_est=0.d0
      !
      !       l0= -6.d0
            l0= -15.d0
            lam0=10.d0**(l0)
            lambda = lam0
            write(*,*) 'in est lambda',l0,lam0,lambda
            itemax = 10000
!   
!------------
!        do i = 1, L
!        write(*,*) 'xi in est',xi(i)
!        end do
            CALL smac_calc(xout,vec_G,xi,itemax)
      !
            chi0 = 0.d0
            do it = 1, NT
                  Ctmp(it)=0.d0
                  do io = 1, Nomega
                        Ctmp(it)=Ctmp(it) + mat_K(it,io)*xout(io)
                  end do
                  chi0 = chi0 + (vec_G(it)-Ctmp(it))**2.d0
            end do
            write(*,*) 'chi0',lambda,chi0
            log_chi0=dlog10(chi0)
!
!-------
            l1 = 2.d0
            lam1 = 10.d0**(l1)
            lambda=lam1     
!
            CALL smac_calc(xout,vec_G,xi,itemax)
!
            chi1 = 0.d0
            do it = 1, NT
                  Ctmp(it)=0.d0
                  do io = 1, Nomega
                        Ctmp(it)=Ctmp(it) + mat_K(it,io)*xout(io)
                  end do
                  chi1 = chi1 + (vec_G(it)-Ctmp(it))**2.d0
            end do
            write(*,*) 'chi1',lambda,chi1
            log_chi1=dlog10(chi1)
!
            b = (dlog(chi0)-dlog(chi1))/(dlog(lam0)-dlog(lam1))
            a = dexp(dlog(chi0)-b*dlog(lam0))
!-------
            do il = 2, 100-1
                  ll = (il -1)*(l1-l0)/(100-1)+l0
            !        write(*,*) 'll=',ll
                  lambda=10.d0**(ll)
            !
                  CALL smac_calc(xout,vec_G,xi,itemax)
!
                  chi1 = 0.d0
                  do it = 1, NT
                        Ctmp(it)=0.d0
                        do io = 1, Nomega
                              Ctmp(it)=Ctmp(it) + mat_K(it,io)*xout(io)
                        end do
                        chi1 = chi1 + (vec_G(it)-Ctmp(it))**2.d0
                  end do
                  write(*,*) 'chi1',lambda,chi1
                  fchi= a*lambda**b/chi1
                  write(*,*) 'fchi',lambda,fchi
!
                  if(il.gt.3) then
                        if (fchi.gt.fchiold) then
                              lambda_est = lambda
                              fchiold = fchi
                              write(*,*) 'update lambda_est'
                        end if
                  else
                        fchiold = fchi
                  end if
!
            end do !--- il loop
!
            lambda = lambda_est
!          itemax = 10000000
            itemax = 1000000000
!---- 
            write(*,*) 'Calc. final smac,lambda',lambda
            CALL smac_calc(xout,vec_G,xi,itemax)        
!
!-----------------------------------------------------------
            Return
      END subroutine
!***********************************************************
      subroutine smac_calc(xout,y,xi,itemax)
            use para,only:L,Nomega,NT,U_mat,vec_S,V_t_mat
            implicit none
!            include 'para.h'  
      !------------Local variables--------------------------------
            real*8    xout(Nomega), z(Nomega), u(Nomega), Ctmp1(Nomega)
            real*8    y(NT)
            real*8    xi(L),yp(L),styp(L),stxp(L),xp(L),zp(L),up(L)
            real*8    xtmp, sum
            integer::il,io,ite,itemax,it
      !------------Main-------------------------------------------

            do il = 1, L
                  yp(il) = 0.d0
                  styp(il) = 0.d0
                  stxp(il) = 0.d0
                  xp(il) = 0.d0
                  zp(il) = 0.d0
                  up(il) = 0.d0
            end do
!
            do io = 1, Nomega
                  z(io) = 0.d0
                  u(io) = 0.d0
            end do
!----   prepare U^t * vec_G(tau)
            do il = 1, L
                  yp(il)=0.d0
                  do it = 1, NT
                        yp(il) = yp(il) + U_mat(it,il)*y(it)
                  end do
            end do
!----  styp = S^t * U^t * y' (in Eq.A5a) 
            do il = 1, L
            styp (il) = vec_S(il)*yp(il)
            end do
!
            do ite = 1, itemax
      !       write(*,*) 'ite in smac_calc',ite
                  CALL  smac_update(styp,xp,zp,up,z,u,xi)

                  do il = 1, L
                        stxp(il)= vec_S(il)*xp(il)
                  end do
      !
                  sum = 0.d0
            !---   convert rho' -> rho org.
!                  do io = 1, Nomega
!                        Ctmp1(io)=0.d0
!                        do il = 1, L
!                              Ctmp1(io) = Ctmp1(io) + V_t_mat(io,il)*xp(il)
!                        end do
!                  end do
                  Ctmp1 = matmul(V_t_mat(1:Nomega,1:L),xp(1:L))

                  do io = 1, Nomega
                        sum = sum + ABS(z(io)-Ctmp1(io))
                  end do
            !if (mod(ite,10) == 0) then
            !      write(*,*) ite,sum
            !endif
                  if(sum.lt.1.D-8) exit !go to 100
            end do !--- ite loop
! 100   continue
!
            xout = matmul(V_t_mat(1:Nomega,1:L),xp(1:L))
!            do io = 1, Nomega
!                  xtmp=0.d0
!                  do il = 1, L
!                        xtmp= xtmp +  V_t_mat(io,il)*xp(il)
!                  end do
!                  xout(io)= xtmp
!            end do
!
!-----------------------------------------------------------
            Return
      END subroutine
!***********************************************************
      subroutine smac_update(styp,xp,zp,up,z,u,xi)
            use para,only:L,Nomega,lambda,d_mu,d_mup,d_norm,V_t_mat,vec_S
            implicit none
!            include 'para.h'
      !------------Local variables--------------------------------
            real*8    z(Nomega), u(Nomega)
            real*8    xi(L),yp(L),styp(L),stxp(L),xp(L),zp(L),up(L)
            real*8    vec_temp2(Nomega),vec_temp(L),vec_temp3
            real*8    mat_inv(L,L)
            real*8    sum_V_xi1,sum_V_xi2,d_nu,d_mup_inv
            real*8    V_xi1(Nomega),V_xi2(Nomega)
            real*8    V_xp_u(Nomega),V_xp(Nomega),V_xp_u_tmp
            real*8    vec_xp_up(L), xi1(L),xi2(L),xi1_1(L),xi2_1(L)
            !real*8    d_mu, d_mup, lambda,d_norm
            integer::il,io,il1,i,il2
      !------------Main-------------------------------------------
      
!      write(*,*) 'lambda=',lambda
            do il = 1, L
                  vec_temp(il)=0.d0
                  xi1(il)=0.d0
                  xi2(il)=0.d0
            end do

            do io = 1, Nomega
                  vec_temp2(io)=0.d0
            end do
!
            do io = 1, Nomega
                  vec_temp2(io)=z(io)-u(io)
            end do
!      write(*,*) 'vec_temp2,z,u',vec_temp2(1),z(1),u(1)

            do il = 1,L
                  vec_temp3 = 0.d0
                  do io = 1, Nomega
                        vec_temp3 = vec_temp3 + V_t_mat(io,il)*vec_temp2(io)
                  end do
                  vec_temp(il)=vec_temp3
            end do
      !      write(*,*) 'vec_temp', vec_temp(1)
      !-----   prepare xi1 and xi2 in Eq.A5a
            do il = 1,L
                  xi1_1(il)=styp(il)/lambda + d_mup*(zp(il)-up(il)) &
                        + d_mu*vec_temp(il)
                  xi2_1(il)=xi(il)
            end do
      !      write(*,*) 'xi,styp',xi(1),styp(1)
      !      write(*,*) 'xi1,2',xi1_1(1),xi2_1(1)

!-----   prepare (S^t S + (mu'+mu))^{-1} in Eq.A5a
            do il1 = 1, L
                  do il2 = 1, L
                        mat_inv(il1,il2)=0.d0
                  end do
            end do
!
            do i = 1, L
                  mat_inv(i,i)= 1.d0/(vec_S(i)**2.d0/lambda + (d_mu + d_mup))
      !      write(*,*) 'mat_inv',mat_inv(i,i)
            end do
!-----   make xi1 and xi2 in Eq.A5a
            xi1 = matmul(mat_inv(1:L,1:L),xi1_1(1:L))
            xi2 = matmul(mat_inv(1:L,1:L),xi2_1(1:L))
            !do il1 = 1, L
            !      xi1(il1)=0.d0
            !      xi2(il1)=0.d0
            !      do il2 = 1, L
            !            xi1(il1)=xi1(il1)+mat_inv(il1,il2)*xi1_1(il2)
            !            xi2(il1)=xi2(il1)+mat_inv(il1,il2)*xi2_1(il2)
            !      end do
            !end do
!           write(*,*) 'xi1,2',xi1(1),xi2(1)

!-----   prepare <>V xi1> and <V xi2> in Eq.A6
            sum_V_xi1 = 0.d0
            sum_V_xi2 = 0.d0

            V_xi1 = matmul(V_t_mat(1:Nomega,1:L),xi1(1:L))
            V_xi2 = matmul(V_t_mat(1:Nomega,1:L),xi2(1:L))
            
!            do io = 1, Nomega
!                  V_xi1(io)=0.d0
!                  V_xi2(io)=0.d0
!                  do il2 = 1, L
!                        V_xi1(io)= V_xi1(io)+ V_t_mat(io,il2)*xi1(il2)
!                        V_xi2(io)= V_xi2(io)+ V_t_mat(io,il2)*xi2(il2)
!                  end do
!            end do
!
            do io = 1, Nomega
                  sum_V_xi1 = sum_V_xi1 + V_xi1(io)
                  sum_V_xi2 = sum_V_xi2 + V_xi2(io)
            end do
!-----   prepare nu in Eq.A5a
            d_nu= (1.d0 -sum_V_xi1 )/sum_V_xi2
!      d_nu= 0.d0


!-----   This is x' in  Eq.A5a
            do il = 1, L
                  xp(il) = xi1(il) + d_nu* xi2(il)
            end do
!-----   prepare for Eq.A5b
            do il = 1, L
                  vec_xp_up(il) = xp(il) + up(il)
            end do
!-----   make z' in Eq.A5b
            d_mup_inv = 1.d0/d_mup
            CALL calc_salpha(zp,d_mup_inv,vec_xp_up)
      !-----   This is u' in Eq.A5c
            do il = 1, L
                  up(il)= up(il)+xp(il) -zp(il)
            end do
!-----   prepare (Vx' + u) in Eq.A5d
            V_xp_u = matmul(V_t_mat(1:Nomega,1:L),xp(1:L))
!            do io = 1, Nomega
!                  V_xp_u_tmp=0.d0
!                  do il2 = 1, L
!                        V_xp_u_tmp=V_xp_u_tmp + V_t_mat(io,il2)*xp(il2)
!                  end do
!                  V_xp_u(io)=V_xp_u_tmp + u(io)
!            end do
!-----   This is z in Eq.A5d
            CALL calc_P(z,V_xp_u)
!-----   prepare Vx' in Eq.A5e
            V_xp = matmul(V_t_mat(1:Nomega,1:L),xp(1:L))
!            do io = 1, Nomega
!                  V_xp(io)=0.d0
!                  do il2 = 1, L
!                        V_xp(io)=V_xp(io) + V_t_mat(io,il2)*xp(il2)
!                  end do
!            end do
!
            do io = 1, Nomega
                  u(io)= u(io)+V_xp(io) -z(io)
            end do
!-----------------------------------------------------------
            Return
      END subroutine
!***********************************************************
      subroutine calc_P(vec_Px,x)
            use para
            implicit none
!            include 'para.h'

      !------------Local variables--------------------------------
            real*8    vec_Px(Nomega),x(Nomega)
            integer::io
      !------------Main-------------------------------------------
            
            do io = 1, Nomega 
                  vec_Px(io)=max(x(io),0.d0)
            end do
!-----------------------------------------------------------
            Return
      END subroutine
!***********************************************************
      subroutine calc_salpha(salpha,alpha,x)
            use para
            implicit none
!            include 'para.h'

      !------------Local variables--------------------------------
            real*8    salpha(L), X(L)
            real*8    alpha
            integer::il
      !------------Main-------------------------------------------
            
            do il = 1, L
                  salpha(il)=0.d0
            end do
      !
            do il = 1, L
      !
                  if (x(il).gt.alpha) then
                        salpha(il)= x(il) - alpha
                  elseif(x(il).le.- alpha) then
                        salpha(il) = x(il) + alpha
                  else
                        salpha(il)=0.d0
                  end if
            !
            end do
      !
      !-----------------------------------------------------------
            Return
      END subroutine
!***************************************************END*****



==> anc/SpM/julia/input.in <==
NT = 16
NT_org = 16
Nomega = 3001
Ctau = ./samplectau.in

==> anc/SpM/julia/input.jl <==
#=
!***********************************************************
! Sparse modeling approach to analytic continuation
!      of imaginary-time Monte Carlo data
!                            3 Apr 2020  E.Itou and Y. Nagai
!***********************************************************
=#

module Input
    struct Inputdata
        filename::String
        data

        function Inputdata(filename)
            data = readlines(filename)
            return new(filename,data)
        end
    end
    export Inputdata,getFloat64,getInt,getString

    function getvalue(input::Inputdata,type,name::String)
        for i=1:length(input.data)
            u = split(input.data[i])
            len = length(u[name .== u])
            if len != 0
                return parse(type,u[3])
            end
        end        
        return nothing
    end

    function getInt(input::Inputdata,name::String)
        return getvalue(input,Int64,name)
    end

    function getFloat64(input::Inputdata,name::String,initialvalue)
        v = getvalue(input,Float64,name)
        if v == nothing
            return initialvalue
        end
        return v
    end

    function getInt(input::Inputdata,name::String,initialvalue)
        n = getvalue(input,Int64,name)
        if n == nothing
            return initialvalue
        end
        return n
    end

    function getString(input::Inputdata,name::String,initialvalue)
        for i=1:length(input.data)
            u = split(input.data[i])
            len = length(u[name .== u])
            if len != 0
                return u[3]
            end
        end        
        return initialvalue
    end

end

==> anc/SpM/julia/main_v2.jl <==
#=
!***********************************************************
! Sparse modeling approach to analytic continuation
!      of imaginary-time Monte Carlo data
!                           3 Apr 2020  E. Itou and Y. Nagai
!***********************************************************
=#


include("./input.jl")
using .Input
include("./smac_lib.jl")
using .Smac_lib
include("../../MakeKernel/calc_kernel-SVD.jl")
using .MakeK

function loadK(NT,Nomega,filename)
    data = readlines(filename)
    Omega_max = parse(Float64,data[1])
    mat_K = zeros(Float64,NT,Nomega)
    count = 1
    for it=1:NT
        for io=1:Nomega
            count += 1
            mat_K[it,io] = parse(Float64,data[count])
        end
    end
    return Omega_max,mat_K
end

function loadG(NT,filename)
    data = readlines(filename)
    vec_G = zeros(Float64,NT)
    count = 0
    for it=1:NT
        count += 1
        u = split(data[count])
        vec_G[it] = parse(Float64,u[3])
    end
    return vec_G
end

function main()
    if length(ARGS) == 0
        println("Error! Please use input parameter file. like: ")
        println("julia main_v2.jl input.in")
        exit()
    else
        input = Inputdata(ARGS[1])
    end

    NT = getInt(input,"NT",16)
    NT_org = getInt(input,"NT_org",16)

    dN = NT_org - NT
    istart = div(dN-1,2) 
    println("$(istart+1) <= tau <= $(NT_org-istart-1) is considered")



    Nomega =getInt(input,"Nomega",3001)
    domega = 2/(Nomega-1)
    inomega = string(Nomega, pad = 6)
    RFILE = "./data-K-Nt"*string(NT_org)*"-Ndomega"*inomega*".dat"
    println("read file ",RFILE)
    if isfile(RFILE) == false
        println("Making the kernel K...")
        if length(ARGS) < 2
            println("Error! Please use input parameter file for making the kernel. like: ")
            println("julia main_v2.jl input.dat kinput.in")
            exit()
        else
            Omega_max,mat_K = make_kernel(ARGS[2])
        end
    else
        println("The kernel K is loaded")
        Omega_max,mat_K = loadK(NT,Nomega,RFILE)
    end
    RFILE = getString(input,"Ctau","test.dat")
    println(RFILE)
    vec_G = loadG(NT,RFILE)
#    println(vec_G)
    #cucl d_norm for sum rule
    d_norm = vec_G[1]/sqrt(domega)
    println("d_norm ", d_norm)
    vec_G .= vec_G/d_norm

    # read SVD of K' 
    RFILE="./data-s-value"*inomega*".dat"
    data = readlines(RFILE)
    data_S = zeros(Float64,NT)
    for it=1:NT
        data_S[it] = parse(Float64,data[it])
    end
#    println(data_S)
    RFILE="./data-matrix-U"*inomega*".dat"
    data = readlines(RFILE)
    U = zeros(Float64,NT,NT)
    count = 0
    for it=1:NT
        for io=1:NT
            count += 1
            U[it,io] = parse(Float64,data[count])
        end
    end
    RFILE="./data-matrix-V"*inomega*".dat"
    data = readlines(RFILE)
    V = zeros(Float64,NT,Nomega)
    count = 0
    for it=1:NT
        for io=1:Nomega
            count += 1
            V[it,io] = parse(Float64,data[count])
        end
    end
    V_t = V'
    println("read file done")
    ii = 0
    for it=1:NT
        ii += 1
        if data_S[it] <= 1e-10
            break
        end
    end
    L = ii
    println("L = $L")

    vec_S,U_mat,V_t_mat = mat_reduced(L,data_S,U,V_t)
    println("mat_reduced done")

    e = ones(Float64,Nomega)
    xi = zeros(Float64,L)
    for il=1:L
        for io=1:Nomega
            xi[il] += V_t_mat[io,il]*e[io]
        end
    end
#    xi = V_t_mat'*e
    for il=1:L
        println(" xi in main \t",il,"\t",xi[il])
    end

    vec_Gout = zeros(Float64,NT)
    xout = zeros(Float64,Nomega)
    println("before smac")
    xout = smac_est(NT,Nomega,L,xout,vec_G,mat_K,xi,U_mat,vec_S,V_t_mat)
    println("end smax")

    WFILE="./data-rho-Nomega"*inomega*".dat"
    fp = open(WFILE,"w")
    for io=1:Nomega
        println(fp,((io-1)*domega-1)*Omega_max/NT_org,"\t",xout[io]*d_norm/sqrt(domega)/NT_org^4/Omega_max)
    end
    close(fp)

    WFILE="./data-C_tau_result-Nomega"*inomega*".dat"
    fp = open(WFILE,"w")
    for it=1:NT
        for io=1:Nomega
            vec_Gout[it] += mat_K[it,io]*xout[io]*d_norm
        end
        println(fp,"it,vec_G \t",it,"\t",vec_Gout[it])
    end
    close(fp)

end

main()

==> anc/SpM/julia/samplectau.in <==
   1.5000000000000000        0.0000000000000000        281.16376670804289        3.8105566620074449     
   1.5000000000000000       6.25000000000000000E-002   224.88967198884981        3.3584028507497266     
   1.5000000000000000       0.12500000000000000        142.40581110651769        2.9510865512967386     
   1.5000000000000000       0.18750000000000000        72.299859447244529        2.7785613454089377     
   1.5000000000000000       0.25000000000000000        33.070732918312650        2.7620096463385937     
   1.5000000000000000       0.31250000000000000        15.188085603579337        2.8523504798145898     
   1.5000000000000000       0.37500000000000000        7.2996474267401661        3.1554126129216700     
   1.5000000000000000       0.43750000000000000        3.5991805150122613        3.6246605712154487     
   1.5000000000000000       0.50000000000000000        2.2899296219824734        3.8625991433265008     
   1.5000000000000000       0.56250000000000000        3.2792674526218986        3.6177782599160606     
   1.5000000000000000       0.62500000000000000        7.1866849472513259        3.1781771650354851     
   1.5000000000000000       0.68750000000000000        15.843811963578167        2.8728789321734207     
   1.5000000000000000       0.75000000000000000        34.289560364997193        2.7332869993700375     
   1.5000000000000000       0.81250000000000000        73.529514270390194        2.7115050728670558     
   1.5000000000000000       0.87500000000000000        143.39359332169229        2.9320430747776585     
   1.5000000000000000       0.93750000000000000        225.54826613147452        3.3862902944996307     



==> anc/SpM/julia/smac_lib.jl <==
#=
!***********************************************************
! Sparse modeling approach to analytic continuation
!      of imaginary-time Monte Carlo data
!                            3 Apr 2020  E.Itou and Y. Nagai
!               See Appendix A in arXiv:1702.03056[cond-mat]
!***********************************************************
=#

module Smac_lib
    export mat_reduced,smac_est
    function mat_reduced(L,S_data,U,V_t)
        NT = length(S_data)
        Nomega = size(V_t)[1]
        vec_S = S_data[1:L]
        U_mat = U[1:NT,1:L]
        V_t_mat = V_t[1:Nomega,1:L]
        return vec_S,U_mat,V_t_mat
    end

    struct Param
        NT::Int64
        Nomega::Int64
        L::Int64
        d_mu::Float64
        d_mup::Float64
        lambda::Float64
        U_mat::Array{Float64,2}
        vec_S::Array{Float64,1}
        V_t_mat::Array{Float64,2}
    end

    function smac_est(NT,Nomega,L,xout,vec_G,mat_K,xi,U_mat,vec_S,V_t_mat)
        d_mu = 1.0
        d_mup = 1.0
        fchiold = 0.0
        lambda_est=0.0

        l0=-15.0
        lam0 = 10.0^(l0)
        lambda = lam0
        println("in est lambda $l0 $lam0 $lambda")
        itemax = 10000
        p = Param(NT,Nomega,L,d_mu,d_mup,lambda,U_mat,vec_S,V_t_mat)
        xout = smac_calc(p,vec_G,xi,itemax)
        
        Ctmp = mat_K*xout
        chi0 = sum((vec_G .- Ctmp).^2)
        for it=1:NT
            sa = vec_G[it] - Ctmp[it]
        #    println(sa)
        end
        println("chi0 ",lambda,"\t",chi0)
        log_chi0 = log10(chi0)

        l1=2.0
        lam1 = 10^(l1)
        lambda = lam1
        p = Param(NT,Nomega,L,d_mu,d_mup,lambda,U_mat,vec_S,V_t_mat)
        xout = smac_calc(p,vec_G,xi,itemax)
        Ctmp = mat_K*xout
        chi1 = sum((vec_G .- Ctmp).^2)
        println("chi1 ",lambda,"\t",chi1)
        log_chi1 = log10(chi1)

        b = (log(chi0)-log(chi1))/(log(lam0)-log(lam1))
        a = exp(log(chi0)-b*log(lam0))
        lambda_est = 0.0
        for il=2:100-1
            ll = (il -1)*(l1-l0)/(100-1)+l0
            lambda = 10^(ll)
            p = Param(NT,Nomega,L,d_mu,d_mup,lambda,U_mat,vec_S,V_t_mat)
            xout = smac_calc(p,vec_G,xi,itemax)
            Ctmp = mat_K*xout
            chi1 = sum((vec_G .- Ctmp).^2)  
            println("chi1 \t $lambda \t $chi1")
            fchi= a*lambda^b/chi1
            println("fchi \t $lambda \t $fchi")
            if il > 3
                if fchi > fchiold
                    lambda_est = lambda
                    fchiold = fchi
                    println("update lambda_est")
                end
            else
                fchiold = fchi
            end
        end
        lambda = lambda_est
        itemax = 1000000000
        println("Calc. final smanc, lambda $lambda")
        p = Param(NT,Nomega,L,d_mu,d_mup,lambda,U_mat,vec_S,V_t_mat)
        xout = smac_calc(p,vec_G,xi,itemax)
        return xout

    end

    function smac_calc(p,y,xi,itemax)
        yp = zeros(Float64,p.L)
        styp = zeros(Float64,p.L)
        stxp = zeros(Float64,p.L)
        xp = zeros(Float64,p.L)
        zp = zeros(Float64,p.L)
        up = zeros(Float64,p.L)
        Ctmp1 = zeros(Float64,p.Nomega)

        z =zeros(Float64,p.Nomega)
        u = zeros(Float64,p.Nomega)
        #=
        for il=1:p.L
            for it=1:p.NT
                yp[il] += p.U_mat[it,il]*y[it]
            end
        end
        =#
        yp = p.U_mat'*y
        #=
        for il=1:p.L
            styp[il] = p.vec_S[il]*yp[il]
        end
        =#
        @. styp = p.vec_S*yp
        sums = 0.0

        for ite =1:itemax
            styp,xp,zp,up,z,u,xi = smac_update!(p,styp,xp,zp,up,z,u,xi)
            #=
            for il=1:p.L
                stxp[il] = p.vec_S[il]*xp[il]
            end
            =#
            @. stxp = p.vec_S*xp
            for io=1:p.Nomega
                Ctmp1[io] = 0.0
                for il=1:p.L
                    Ctmp1[io] += p.V_t_mat[io,il]*xp[il]
                end
            end

                
            Ctmp1 = p.V_t_mat*xp
            sums = sum(abs.(z-Ctmp1))
            #println(ite,"\t",sums)
            

            if sums < 1e-8
                #println(sums)
                break
            end
        end

        xout = p.V_t_mat*xp
        #println(sums)

        return xout

    end

    function smac_update!(p,styp,xp,zp,up,z,u,xi)
        #vec_temp = zeros(Float64,L)
        xi1 = zeros(Float64,p.L)
        xi2 = zeros(Float64,p.L)

        vec_temp2=zeros(Float64,p.Nomega)
        xi1_1 = zeros(Float64,p.L)
        xi2_1 = zeros(Float64,p.L)
        vec_temp = zeros(Float64,p.L)

        @. vec_temp2 = z - u
        #=
        for il=1:p.L
            vec_temp3 = 0.0
            for io=1:p.Nomega
                vec_temp3 += p.V_t_mat[io,il]*vec_temp2[io]
            end
            vec_temp[il] = vec_temp3
        end
        =#
        vec_temp3 = p.V_t_mat'*vec_temp2
        vec_temp = vec_temp3[:]

        @. xi1_1 = styp/p.lambda + p.d_mup*(zp - up) + p.d_mu*vec_temp
        @. xi2_1 = xi 

        mat_inv = zeros(Float64,p.L,p.L)
        for i=1:p.L
            mat_inv[i,i] = 1/(p.vec_S[i]^2/p.lambda+ (p.d_mu + p.d_mup))
        end
        xi1 = mat_inv*xi1_1
        xi2 = mat_inv*xi2_1

        #prepare <>V xi1> and <V xi2> in Eq.A6
        V_xi1 = p.V_t_mat*xi1
        V_xi2 = p.V_t_mat*xi2
        sum_V_xi1 = sum(V_xi1)
        sum_V_xi2 = sum(V_xi2)
        d_nu = (1.0-sum_V_xi1)/sum_V_xi2

        #This is x' in  Eq.A5a
        @. xp = xi1 + d_nu*xi2
        vec_xp_up = zeros(Float64,p.L)
        @. vec_xp_up = xp + up
        d_mup_inv = 1.0/p.d_mup
        zp = calc_salpha(p,d_mup_inv,vec_xp_up)
        @. up = up + xp - zp

        #println(up)
        

        #prepare (Vx' + u) in Eq.A5d
        V_xp_u = zeros(Float64,p.Nomega)
        for io=1:p.Nomega
            V_xp_u_tmp = 0.0
            for il2=1:p.L
                V_xp_u_tmp += p.V_t_mat[io,il2]*xp[il2]
            end
            V_xp_u[io] = V_xp_u_tmp +  u[io] 
        end

        #This is z in Eq.A5d
        z = calc_P(p,V_xp_u)
        #prepare Vx' in Eq.A5e
        V_xp = p.V_t_mat*xp

        #println(V_xp)

        @. u = u + V_xp - z



        
        return styp,xp,zp,up,z,u,xi




    end

    function calc_P(p,x)
        vec_Px = zeros(Float64,p.Nomega)
        for io=1:p.Nomega
            vec_Px[io] = max(x[io],0.0)
        end
        return vec_Px
    end

    function calc_salpha(p,alpha,x)
        salpha = zeros(Float64,p.L)
        for il=1:p.L
            if x[il] > alpha
                salpha[il] = x[il] - alpha
            elseif x[il] <= -alpha
                salpha[il] = x[il] + alpha
            else
                salpha[il] = 0.0
            end
        end
        return salpha
    end
end
